Model Comparisons of Transverse Energy and Charged-Particle Multiplicity in A+A Collisions at Midrapidity from $\sqrt{s_{NN}}$ $=$ 7.7 to 200~GeV

We present a comprehensive comparison of PHENIX measurements of transverse energy production ($dE_T/d\eta$) and charged-particle multiplicity ($dN/d\eta$) at midrapidity to simulations from PYTHIA-8, AMPT, HIJING, and SMASH. These comparisons span both small systems (d+Au, $^3$He+Au) and large systems (Cu+Cu, Cu+Au, Au+Au, and U+U) at $\sqrt{s_{NN}}$ $\sim$ 200~GeV and Au+Au over a range of beam energies $\sqrt{s_{NN}} = 7.7$--200~GeV. Using the Rivet framework, we assess the performance of these models. While general trends are captured, significant deviations persist, particularly in low-energy and peripheral collisions, underscoring the need for improved modeling of baryon stopping and energy deposition mechanisms.

==> anc/AMASH_DATA.dat <==
#U+U 193 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   8.400e+02 4.927e+00   9.270e+02 5.480e+00
5.0e+00 1.0e+01   6.465e+02 3.637e+00   7.097e+02 4.042e+00
1.0e+01 1.5e+01   5.089e+02 3.008e+00   5.554e+02 3.342e+00
1.5e+01 2.0e+01   3.938e+02 2.401e+00   4.294e+02 2.742e+00
2.0e+01 2.5e+01   2.977e+02 2.133e+00   3.238e+02 2.391e+00
2.5e+01 3.0e+01   2.257e+02 1.754e+00   2.462e+02 1.965e+00
3.0e+01 3.5e+01   1.674e+02 1.415e+00   1.811e+02 1.615e+00
3.5e+01 4.0e+01   1.203e+02 1.182e+00   1.301e+02 1.315e+00
4.0e+01 4.5e+01   8.631e+01 1.171e+00   9.323e+01 1.271e+00
4.5e+01 5.0e+01   6.281e+01 8.479e-01   6.712e+01 9.199e-01

#Au+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   3.945e+02 3.048e+00   4.866e+02 3.760e+00
5.0e+00 1.0e+01   2.903e+02 1.951e+00   3.573e+02 2.370e+00
1.0e+01 1.5e+01   2.251e+02 1.731e+00   2.759e+02 2.098e+00
1.5e+01 2.0e+01   1.706e+02 1.283e+00   2.097e+02 1.595e+00
2.0e+01 2.5e+01   1.269e+02 1.075e+00   1.555e+02 1.362e+00
2.5e+01 3.0e+01   9.289e+01 9.462e-01   1.140e+02 1.161e+00
3.0e+01 3.5e+01   6.597e+01 7.586e-01   8.005e+01 9.286e-01
3.5e+01 4.0e+01   4.377e+01 5.999e-01   5.380e+01 7.626e-01
4.0e+01 4.5e+01   2.925e+01 4.603e-01   3.586e+01 5.750e-01
4.5e+01 5.0e+01   1.903e+01 4.197e-01   2.270e+01 5.185e-01
5.0e+01 5.5e+01   1.151e+01 2.793e-01   1.394e+01 3.522e-01
5.5e+01 6.0e+01   6.338e+00 1.986e-01   7.612e+00 2.446e-01

#Cu+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   1.9308+02 1.353e+00   2.383e+02 1.674e+00
5.0e+00 1.0e+01   1.5602+02 1.097e+00   1.913e+02 1.338e+00
1.0e+01 1.5e+01   1.2182+02 9.394e-01   1.499e+02 1.172e+00
1.5e+01 2.0e+01   9.3572+01 8.552e-01   1.147e+02 1.079e+00
2.0e+01 2.5e+01   7.1960+01 7.108e-01   8.769e+01 8.795e-01
2.5e+01 3.0e+01   5.5554+01 6.384e-01   6.805e+01 8.136e-01
3.0e+01 3.5e+01   3.9213+01 5.649e-01   4.776e+01 6.794e-01
3.5e+01 4.0e+01   2.7980+01 4.057e-01   3.401e+01 5.203e-01
4.0e+01 4.5e+01   1.9195+01 3.979e-01   2.302e+01 4.794e-01
4.5e+01 5.0e+01   1.2978+01 2.892e-01   1.568e+01 3.513e-01
5.0e+01 5.5e+01   8.7922+00 2.592e-01   1.072e+01 3.280e-01
5.5e+01 6.0e+01   6.0289+00 2.196e-01   7.307e+00 2.698e-01

#Cu+Cu 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   1.028e+02 1.330e+00   1.323e+02 2.401e+00
5.0e+00 1.0e+01   6.777e+01 1.053e+00   8.586e+01 1.700e+00
1.0e+01 1.5e+01   4.358e+01 7.620e-01   5.610e+01 1.465e+00
1.5e+01 2.0e+01   2.774e+01 5.508e-01   3.618e+01 1.155e+00
2.0e+01 2.5e+01   1.623e+01 3.676e-01   2.029e+01 8.519e-01
2.5e+01 3.0e+01   9.127e+00 2.966e-01   1.290e+01 6.252e-01
3.0e+01 3.5e+01   5.024e+00 2.310e-01   8.151e+00 4.627e-01
3.5e+01 4.0e+01   2.768e+00 1.636e-01   4.290e+00 2.568e-01


#^{3}He+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   1.445e+01 3.994e-01   1.734e+01 4.991e-01
5.0e+00 1.0e+01   1.103e+01 3.251e-01   1.355e+01 3.851e-01
1.0e+01 2.0e+01   8.210e+00 2.095e-01   1.003e+01 2.852e-01
2.0e+01 3.0e+01   4.613e+00 1.538e-01   5.883e+00 2.044e-01
3.0e+01 4.0e+01   2.040e+00 9.767e-02   2.525e+00 1.270e-01

#d+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00   9.558e+00 2.989e-01   1.148e+01 3.836e-01
5.0e+00 1.0e+01   8.070e+00 2.579e-01   9.838e+00 3.384e-01
1.0e+01 2.0e+01   6.044e+00 1.561e-01   7.661e+00 2.090e-01
2.0e+01 3.0e+01   4.023e+00 1.421e-01   5.049e+00 1.737e-01
3.0e+01 4.0e+01   2.197e+00 9.473e-02   2.770e+00 1.340e-01
4.0e+01 5.0e+01   1.422e+00 1.524e-01   1.670e+00 1.781e-01

#Cu+Cu 62.4 GeV
#Cent                dE_{T}/d\eta            dN/d\eta
0.0e+00 5.0e+00   1.206e+02 2.156e+00   1.000e+02 1.095e-01
5.0e+00 1.0e+01   7.841e+01 1.488e+00   8.830e+01 1.135e-01
1.0e+01 1.5e+01   5.154e+01 1.397e+00   7.614e+01 1.068e-01
1.5e+01 2.0e+01   3.311e+01 1.031e+00   6.466e+01 9.900e-02
2.0e+01 2.5e+01   1.909e+01 7.485e-01   5.484e+01 9.273e-02
2.5e+01 3.0e+01   1.201e+01 5.695e-01   4.654e+01 8.829e-02
3.0e+01 3.5e+01   7.447e+00 3.979e-01   3.888e+01 7.599e-02
3.5e+01 4.0e+01   3.962e+00 2.301e-01   3.233e+01 7.204e-02

#Au+Au 130 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   5.905e+02 3.744e+00   6.560e+02 4.251e+00
5.0e+00 1.0e+01   4.450e+02 2.631e+00   4.905e+02 2.932e+00
1.0e+01 1.5e+01   3.401e+02 2.282e+00   3.735e+02 2.564e+00
1.5e+01 2.0e+01   2.605e+02 1.813e+00   2.860e+02 2.100e+00
2.0e+01 2.5e+01   1.939e+02 1.522e+00   2.119e+02 1.698e+00
2.5e+01 3.0e+01   1.396e+02 1.308e+00   1.513e+02 1.466e+00
3.0e+01 3.5e+01   9.848e+01 1.067e+00   1.073e+02 1.215e+00
3.5e+01 4.0e+01   6.806e+01 8.127e-01   7.361e+01 9.026e-01
4.0e+01 4.5e+01   4.660e+01 6.814e-01   4.999e+01 8.026e-01
4.5e+01 5.0e+01   2.913e+01 5.509e-01   3.136e+01 6.111e-01
5.0e+01 5.5e+01   1.585e+01 3.748e-01   1.694e+01 3.992e-01
5.5e+01 6.0e+01   9.298e+00 2.825e-01   9.877e+00 3.142e-01

#Au+Au 62.4 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   4.536e+02 3.862e+00   5.095e+02 4.403e+00
5.0e+00 1.0e+01   3.382e+02 2.799e+00   3.770e+02 3.216e+00
1.0e+01 1.5e+01   2.545e+02 2.543e+00   2.830e+02 2.901e+00
1.5e+01 2.0e+01   1.978e+02 2.146e+00   2.190e+02 2.449e+00
2.0e+01 2.5e+01   1.478e+02 1.713e+00   1.621e+02 1.914e+00
2.5e+01 3.0e+01   1.084e+02 1.258e+00   1.199e+02 1.484e+00
3.0e+01 3.5e+01   7.882e+01 1.206e+00   8.598e+01 1.363e+00
3.5e+01 4.0e+01   5.229e+01 9.861e-01   5.705e+01 1.106e+00
4.0e+01 4.5e+01   3.480e+01 7.161e-01   3.839e+01 8.042e-01
4.5e+01 5.0e+01   2.159e+01 5.148e-01   2.330e+01 5.930e-01
5.0e+01 5.5e+01   1.239e+01 3.975e-01   1.337e+01 4.726e-01
5.5e+01 6.0e+01   7.253e+00 3.465e-01   7.752e+00 3.745e-01

#Au+Au 39 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   3.799e+02 3.102e+00   4.286e+02 3.535e+00
5.0e+00 1.0e+01   2.953e+02 2.469e+00   3.291e+02 2.878e+00
1.0e+01 1.5e+01   2.231e+02 2.044e+00   2.487e+02 2.367e+00
1.5e+01 2.0e+01   1.720e+02 1.720e+00   1.928e+02 2.013e+00
2.0e+01 2.5e+01   1.278e+02 1.498e+00   1.415e+02 1.691e+00
2.5e+01 3.0e+01   9.419e+01 1.229e+00   1.043e+02 1.370e+00
3.0e+01 3.5e+01   6.715e+01 9.127e-01   7.391e+01 1.034e+00
3.5e+01 4.0e+01   4.757e+01 8.922e-01   5.154e+01 9.687e-01
4.0e+01 4.5e+01   3.004e+01 5.836e-01   3.285e+01 6.683e-01
4.5e+01 5.0e+01   1.981e+01 5.072e-01   2.116e+01 5.563e-01
5.0e+01 5.5e+01   1.219e+01 3.725e-01   1.314e+01 4.076e-01

#Au+Au 27 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   3.060e+02 3.744e+00   3.446e+02 4.308e+00
5.0e+00 1.0e+01   2.543e+02 2.994e+00   2.850e+02 3.443e+00
1.0e+01 1.5e+01   1.953e+02 2.245e+00   2.191e+02 2.600e+00
1.5e+01 2.0e+01   1.517e+02 2.026e+00   1.685e+02 2.288e+00
2.0e+01 2.5e+01   1.113e+02 1.410e+00   1.229e+02 1.655e+00
2.5e+01 3.0e+01   8.011e+01 1.275e+00   8.937e+01 1.445e+00
3.0e+01 3.5e+01   5.716e+01 9.914e-01   6.288e+01 1.140e+00
3.5e+01 4.0e+01   4.037e+01 8.017e-01   4.401e+01 8.969e-01
4.0e+01 4.5e+01   2.674e+01 6.062e-01   2.945e+01 7.107e-01
4.5e+01 5.0e+01   1.742e+01 5.359e-01   1.931e+01 5.924e-01

#Au+Au 19.6 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   2.307e+02 2.946e+00   2.595e+02 3.313e+00
5.0e+00 1.0e+01   1.991e+02 3.002e+00   2.242e+02 3.314e+00
1.0e+01 1.5e+01   1.530e+02 2.709e+00   1.714e+02 3.047e+00
1.5e+01 2.0e+01   1.203e+02 2.220e+00   1.345e+02 2.535e+00
2.0e+01 2.5e+01   8.692e+01 1.568e+00   9.695e+01 1.737e+00
2.5e+01 3.0e+01   6.416e+01 1.215e+00   7.198e+01 1.419e+00
3.0e+01 3.5e+01   4.518e+01 1.017e+00   4.946e+01 1.143e+00
3.5e+01 4.0e+01   3.266e+01 8.163e-01   3.625e+01 9.438e-01
4.0e+01 4.5e+01   2.186e+01 6.584e-01   2.435e+01 7.533e-01
4.5e+01 5.0e+01   1.511e+01 4.796e-01   1.669e+01 5.373e-01

#Au+Au 14.5 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   1.681e+02 2.880e+00   1.881e+02 3.219e+00
5.0e+00 1.0e+01   1.603e+02 2.955e+00   1.792e+02 3.330e+00
1.0e+01 1.5e+01   1.346e+02 2.914e+00   1.508e+02 3.317e+00
1.5e+01 2.0e+01   1.173e+02 3.286e+00   1.303e+02 3.697e+00
2.0e+01 2.5e+01   8.330e+01 2.336e+00   9.218e+01 2.687e+00
2.5e+01 3.0e+01   5.506e+01 1.376e+00   6.100e+01 1.539e+00
3.0e+01 3.5e+01   4.123e+01 1.031e+00   4.535e+01 1.149e+00
3.5e+01 4.0e+01   3.005e+01 7.585e-01   3.243e+01 8.729e-01
4.0e+01 4.5e+01   1.973e+01 5.829e-01   2.169e+01 6.582e-01
4.5e+01 5.0e+01   1.250e+01 3.868e-01   1.397e+01 4.525e-01

#Au+Au 7.7 GeV
#Cent                dE_{T}/d\eta             dN/d\eta
0.0e+00 5.0e+00   8.106e+01 1.895e+00   8.364e+01 1.925e+00
5.0e+00 1.0e+01   8.471e+01 2.605e+00   8.828e+01 2.730e+00
1.0e+01 1.5e+01   8.507e+01 2.477e+00   8.763e+01 2.486e+00
1.5e+01 2.0e+01   8.180e+01 2.581e+00   8.401e+01 2.642e+00
2.0e+01 2.5e+01   8.035e+01 2.656e+00   8.328e+01 2.745e+00
2.5e+01 3.0e+01   6.336e+01 2.187e+00   6.548e+01 2.229e+00
3.0e+01 3.5e+01   4.960e+01 2.813e+00   5.102e+01 2.856e+00
3.5e+01 4.0e+01   3.136e+01 2.061e+00   3.265e+01 2.084e+00
4.0e+01 4.5e+01   1.914e+01 1.721e+00   1.947e+01 1.752e+00
4.5e+01 5.0e+01   9.934e+00 5.634e-01   1.036e+01 5.877e-01

==> anc/AMPT_DATA.dat <==
#U+U 193 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  7.481e+02 4.248e-01  6.339e+02 3.674e-01
5.0e+00 1.0e+01  6.226e+02 3.854e-01  5.268e+02 3.315e-01
1.0e+01 1.5e+01  5.196e+02 3.454e-01  4.388e+02 2.961e-01
1.5e+01 2.0e+01  4.346e+02 3.096e-01  3.672e+02 2.644e-01
2.0e+01 2.5e+01  3.616e+02 2.821e-01  3.055e+02 2.378e-01
2.5e+01 3.0e+01  2.984e+02 2.570e-01  2.524e+02 2.156e-01
3.0e+01 3.5e+01  2.444e+02 2.332e-01  2.074e+02 1.941e-01
3.5e+01 4.0e+01  1.969e+02 2.108e-01  1.676e+02 1.761e-01
4.0e+01 4.5e+01  1.570e+02 1.862e-01  1.343e+02 1.559e-01
4.5e+01 5.0e+01  1.228e+02 1.672e-01  1.058e+02 1.404e-01

#Au+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  6.507e+02 3.740e-01  5.450e+02 3.166e-01
5.0e+00 1.0e+01  5.425e+02 3.418e-01  4.543e+02 2.869e-01
1.0e+01 1.5e+01  4.516e+02 3.029e-01  3.781e+02 2.544e-01
1.5e+01 2.0e+01  3.755e+02 2.777e-01  3.145e+02 2.324e-01
2.0e+01 2.5e+01  3.110e+02 2.514e-01  2.611e+02 2.083e-01
2.5e+01 3.0e+01  2.558e+02 2.324e-01  2.154e+02 1.912e-01
3.0e+01 3.5e+01  2.080e+02 2.073e-01  1.758e+02 1.715e-01
3.5e+01 4.0e+01  1.675e+02 1.859e-01  1.422e+02 1.542e-01
4.0e+01 4.5e+01  1.327e+02 1.664e-01  1.135e+02 1.384e-01
4.5e+01 5.0e+01  1.035e+02 1.444e-01  8.918e+01 1.212e-01
5.0e+01 5.5e+01  7.891e+01 1.253e-01  6.865e+01 1.060e-01
5.5e+01 6.0e+01  5.982e+01 1.098e-01  5.229e+01 9.378e-02

#Cu+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.364e+02 2.415e-01  2.820e+02 2.018e-01
5.0e+00 1.0e+01  2.901e+02 2.338e-01  2.437e+02 1.948e-01
1.0e+01 1.5e+01  2.469e+02 2.199e-01  2.077e+02 1.817e-01
1.5e+01 2.0e+01  2.076e+02 2.015e-01  1.751e+02 1.668e-01
2.0e+01 2.5e+01  1.736e+02 1.860e-01  1.471e+02 1.536e-01
2.5e+01 3.0e+01  1.435e+02 1.677e-01  1.221e+02 1.394e-01
3.0e+01 3.5e+01  1.176e+02 1.559e-01  1.005e+02 1.295e-01
3.5e+01 4.0e+01  9.479e+01 1.349e-01  8.163e+01 1.128e-01
4.0e+01 4.5e+01  7.573e+01 1.232e-01  6.561e+01 1.031e-01
4.5e+01 5.0e+01  6.042e+01 1.104e-01  5.265e+01 9.346e-02
5.0e+01 5.5e+01  4.724e+01 9.489e-02  4.144e+01 8.135e-02
5.5e+01 6.0e+01  3.587e+01 7.894e-02  3.159e+01 6.806e-02

#Cu+Cu 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.941e+02 1.843e-01  1.636e+02 1.531e-01
5.0e+00 1.0e+01  1.654e+02 1.835e-01  1.399e+02 1.523e-01
1.0e+01 1.5e+01  1.386e+02 1.667e-01  1.179e+02 1.378e-01
1.5e+01 2.0e+01  1.158e+02 1.552e-01  9.887e+01 1.284e-01
2.0e+01 2.5e+01  9.708e+01 1.391e-01  8.323e+01 1.155e-01
2.5e+01 3.0e+01  7.961e+01 1.219e-01  6.864e+01 1.023e-01
3.0e+01 3.5e+01  6.552e+01 1.182e-01  5.679e+01 9.970e-02
3.5e+01 4.0e+01  5.382e+01 1.009e-01  4.691e+01 8.572e-02
4.0e+01 4.5e+01  4.317e+01 8.755e-02  3.778e+01 7.485e-02

#^{3}He+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.303e+01 7.143e-02  2.873e+01 6.107e-02
5.0e+00 1.0e+01  2.991e+01 6.855e-02  2.592e+01 5.870e-02
1.0e+01 2.0e+01  2.742e+01 4.852e-02  2.373e+01 4.119e-02
2.0e+01 3.0e+01  2.369e+01 4.115e-02  2.049e+01 3.478e-02
3.0e+01 4.0e+01  1.953e+01 4.021e-02  1.694e+01 3.449e-02
4.0e+01 5.0e+01  1.595e+01 4.107e-02  1.379e+01 3.511e-02
5.0e+01 6.0e+01  1.261e+01 3.471e-02  1.092e+01 2.993e-02

#d+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.338e+01 6.042e-02  2.035e+01 5.198e-02
5.0e+00 1.0e+01  2.102e+01 5.037e-02  1.824e+01 4.312e-02
1.0e+01 2.0e+01  1.891e+01 3.833e-02  1.638e+01 3.285e-02
2.0e+01 3.0e+01  1.657e+01 3.717e-02  1.433e+01 3.177e-02
3.0e+01 4.0e+01  1.461e+01 4.071e-02  1.261e+01 3.476e-02
4.0e+01 5.0e+01  1.243e+01 2.963e-02  1.068e+01 2.520e-02
5.0e+01 6.0e+01  9.870e+00 3.061e-02  8.469e+00 2.626e-02

#Cu+Cu 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.087e+02 1.164e-01  1.000e+02 1.095e-01
5.0e+00 1.0e+01  9.585e+01 1.222e-01  8.830e+01 1.135e-01
1.0e+01 1.5e+01  8.243e+01 1.145e-01  7.614e+01 1.068e-01
1.5e+01 2.0e+01  6.959e+01 1.060e-01  6.466e+01 9.900e-02
2.0e+01 2.5e+01  5.884e+01 9.917e-02  5.484e+01 9.273e-02
2.5e+01 3.0e+01  4.980e+01 9.416e-02  4.654e+01 8.829e-02
3.0e+01 3.5e+01  4.152e+01 8.065e-02  3.888e+01 7.599e-02
3.5e+01 4.0e+01  3.441e+01 7.579e-02  3.233e+01 7.204e-02


#Au+Au 130 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  5.206e+02 3.066e-01  4.463e+02 2.689e-01
5.0e+00 1.0e+01  4.372e+02 2.930e-01  3.744e+02 2.541e-01
1.0e+01 1.5e+01  3.659e+02 2.652e-01  3.137e+02 2.291e-01
1.5e+01 2.0e+01  3.051e+02 2.397e-01  2.622e+02 2.062e-01
2.0e+01 2.5e+01  2.541e+02 2.176e-01  2.188e+02 1.864e-01
2.5e+01 3.0e+01  2.092e+02 1.980e-01  1.807e+02 1.711e-01
3.0e+01 3.5e+01  1.709e+02 1.810e-01  1.483e+02 1.546e-01
3.5e+01 4.0e+01  1.386e+02 1.635e-01  1.207e+02 1.397e-01
4.0e+01 4.5e+01  1.101e+02 1.449e-01  9.666e+01 1.249e-01
4.5e+01 5.0e+01  8.689e+01 1.280e-01  7.673e+01 1.110e-01
5.0e+01 5.5e+01  6.691e+01 1.094e-01  5.939e+01 9.558e-02
5.5e+01 6.0e+01  5.081e+01 9.812e-02  4.547e+01 8.656e-02

#Au+Au 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.703e+02 2.233e-01  3.336e+02 2.101e-01
5.0e+00 1.0e+01  3.157e+02 2.308e-01  2.849e+02 2.140e-01
1.0e+01 1.5e+01  2.662e+02 2.078e-01  2.404e+02 1.923e-01
1.5e+01 2.0e+01  2.234e+02 1.926e-01  2.023e+02 1.780e-01
2.0e+01 2.5e+01  1.868e+02 1.719e-01  1.698e+02 1.589e-01
2.5e+01 3.0e+01  1.544e+02 1.585e-01  1.409e+02 1.460e-01
3.0e+01 3.5e+01  1.282e+02 1.489e-01  1.174e+02 1.376e-01
3.5e+01 4.0e+01  1.052e+02 1.339e-01  9.686e+01 1.239e-01
4.0e+01 4.5e+01  8.399e+01 1.170e-01  7.773e+01 1.080e-01
4.5e+01 5.0e+01  6.585e+01 1.038e-01  6.133e+01 9.647e-02
5.0e+01 5.5e+01  5.140e+01 9.375e-02  4.814e+01 8.789e-02
5.5e+01 6.0e+01  3.947e+01 8.028e-02  3.721e+01 7.586e-02

#Au+Au 39 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.211e+02 2.003e-01  2.974e+02 1.965e-01
5.0e+00 1.0e+01  2.773e+02 2.122e-01  2.573e+02 2.051e-01
1.0e+01 1.5e+01  2.331e+02 1.881e-01  2.168e+02 1.804e-01
1.5e+01 2.0e+01  1.963e+02 1.776e-01  1.830e+02 1.696e-01
2.0e+01 2.5e+01  1.656e+02 1.625e-01  1.550e+02 1.554e-01
2.5e+01 3.0e+01  1.382e+02 1.470e-01  1.299e+02 1.407e-01
3.0e+01 3.5e+01  1.141e+02 1.360e-01  1.077e+02 1.300e-01
3.5e+01 4.0e+01  9.450e+01 1.296e-01  8.958e+01 1.249e-01
4.0e+01 4.5e+01  7.651e+01 1.095e-01  7.287e+01 1.061e-01
4.5e+01 5.0e+01  6.124e+01 1.044e-01  5.869e+01 1.010e-01
5.0e+01 5.5e+01  4.905e+01 9.520e-02  4.732e+01 9.232e-02

#Au+Au 27 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.891e+02 1.926e-01  2.705e+02 1.914e-01 
5.0e+00 1.0e+01  2.509e+02 2.053e-01  2.354e+02 1.990e-01 
1.0e+01 1.5e+01  2.111e+02 1.874e-01  1.987e+02 1.817e-01 
1.5e+01 2.0e+01  1.793e+02 1.821e-01  1.693e+02 1.767e-01 
2.0e+01 2.5e+01  1.509e+02 1.572e-01  1.429e+02 1.523e-01 
2.5e+01 3.0e+01  1.252e+02 1.485e-01  1.192e+02 1.434e-01 
3.0e+01 3.5e+01  1.035e+02 1.360e-01  9.925e+01 1.326e-01 
3.5e+01 4.0e+01  8.625e+01 1.366e-01  8.294e+01 1.325e-01 
4.0e+01 4.5e+01  7.166e+01 1.185e-01  6.943e+01 1.155e-01 
4.5e+01 5.0e+01  5.679e+01 9.782e-02

#Au+Au 19.6 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.667e+02 1.909e-01  2.502e+02 1.895e-01
5.0e+00 1.0e+01  2.338e+02 2.182e-01  2.197e+02 2.108e-01
1.0e+01 1.5e+01  1.985e+02 2.025e-01  1.872e+02 1.962e-01
1.5e+01 2.0e+01  1.683e+02 1.936e-01  1.594e+02 1.866e-01
2.0e+01 2.5e+01  1.417e+02 1.649e-01  1.348e+02 1.594e-01
2.5e+01 3.0e+01  1.190e+02 1.678e-01  1.135e+02 1.624e-01
3.0e+01 3.5e+01  1.000e+02 1.427e-01  9.600e+01 1.387e-01
3.5e+01 4.0e+01  8.229e+01 1.366e-01  7.949e+01 1.331e-01
4.0e+01 4.5e+01  6.636e+01 1.157e-01  6.459e+01 1.135e-01
4.5e+01 5.0e+01  5.229e+01 1.096e-01  5.124e+01 1.072e-01

#Au+Au 14.5 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.467e+02 1.980e-01  2.300e+02 1.918e-01
5.0e+00 1.0e+01  2.187e+02 2.466e-01  2.044e+02 2.352e-01
1.0e+01 1.5e+01  1.902e+02 2.286e-01  1.784e+02 2.159e-01
1.5e+01 2.0e+01  1.607e+02 2.138e-01  1.513e+02 2.029e-01
2.0e+01 2.5e+01  1.342e+02 1.825e-01  1.272e+02 1.748e-01
2.5e+01 3.0e+01  1.113e+02 1.699e-01  1.061e+02 1.627e-01
3.0e+01 3.5e+01  9.323e+01 1.682e-01  8.928e+01 1.611e-01
3.5e+01 4.0e+01  7.791e+01 1.483e-01  7.507e+01 1.429e-01
4.0e+01 4.5e+01  6.477e+01 1.540e-01  6.291e+01 1.486e-01
4.5e+01 5.0e+01  5.384e+01 1.306e-01  5.243e+01 1.269e-01

#Au+Au 7.7 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.562e+02 3.103e-01  1.411e+02 2.802e-01
5.0e+00 1.0e+01  1.533e+02 3.128e-01  1.383e+02 2.803e-01
1.0e+01 1.5e+01  1.464e+02 2.740e-01  1.324e+02 2.459e-01
1.5e+01 2.0e+01  1.389e+02 4.556e-01  1.257e+02 4.079e-01
2.0e+01 2.5e+01  1.305e+02 3.275e-01  1.184e+02 2.935e-01
2.5e+01 3.0e+01  1.153e+02 3.263e-01  1.048e+02 2.917e-01
3.0e+01 3.5e+01  9.851e+01 3.145e-01  8.990e+01 2.819e-01
3.5e+01 4.0e+01  7.972e+01 2.730e-01  7.323e+01 2.451e-01
4.0e+01 4.5e+01  6.387e+01 2.208e-01  5.907e+01 2.010e-01
4.5e+01 5.0e+01  5.009e+01 1.695e-01  4.668e+01 1.561e-01

==> anc/HIJING_DATA.dat <==
#U+U 193 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  7.931e+02 5.326e-01  8.888e+02 5.936e-01
5.0e+00 1.0e+01  6.334e+02 4.576e-01  7.117e+02 5.136e-01
1.0e+01 1.5e+01  5.101e+02 3.901e-01  5.741e+02 4.381e-01
1.5e+01 2.0e+01  4.119e+02 3.372e-01  4.643e+02 3.791e-01
2.0e+01 2.5e+01  3.311e+02 2.926e-01  3.740e+02 3.292e-01
2.5e+01 3.0e+01  2.646e+02 2.577e-01  2.993e+02 2.895e-01
3.0e+01 3.5e+01  2.092e+02 2.231e-01  2.373e+02 2.508e-01
3.5e+01 4.0e+01  1.648e+02 1.922e-01  1.871e+02 2.168e-01
4.0e+01 4.5e+01  1.264e+02 1.598e-01  1.440e+02 1.817e-01
4.5e+01 5.0e+01  9.579e+01 1.374e-01  1.094e+02 1.564e-01

#Au+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  7.004e+02 4.913e-01  7.829e+02 5.457e-01
5.0e+00 1.0e+01  5.598e+02 4.277e-01  6.273e+02 4.761e-01
1.0e+01 1.5e+01  4.475e+02 3.654e-01  5.028e+02 4.074e-01
1.5e+01 2.0e+01  3.600e+02 3.186e-01  4.050e+02 3.554e-01
2.0e+01 2.5e+01  2.877e+02 2.741e-01  3.244e+02 3.063e-01
2.5e+01 3.0e+01  2.278e+02 2.373e-01  2.577e+02 2.668e-01
3.0e+01 3.5e+01  1.790e+02 2.024e-01  2.030e+02 2.277e-01
3.5e+01 4.0e+01  1.388e+02 1.741e-01  1.578e+02 1.956e-01
4.0e+01 4.5e+01  1.062e+02 1.467e-01  1.210e+02 1.664e-01
4.5e+01 5.0e+01  7.994e+01 1.220e-01  9.136e+01 1.388e-01
5.0e+01 5.5e+01  5.970e+01 1.035e-01  6.839e+01 1.176e-01
5.5e+01 6.0e+01  4.352e+01 8.419e-02  5.007e+01 9.710e-02

#Cu+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.177e+02 2.694e-01  3.577e+02 3.014e-01
5.0e+00 1.0e+01  2.662e+02 2.508e-01  3.002e+02 2.814e-01
1.0e+01 1.5e+01  2.206e+02 2.269e-01  2.494e+02 2.555e-01
1.5e+01 2.0e+01  1.804e+02 2.012e-01  2.041e+02 2.273e-01
2.0e+01 2.5e+01  1.464e+02 1.761e-01  1.661e+02 1.984e-01
2.5e+01 3.0e+01  1.178e+02 1.569e-01  1.339e+02 1.771e-01
3.0e+01 3.5e+01  9.360e+01 1.328e-01  1.066e+02 1.505e-01
3.5e+01 4.0e+01  7.352e+01 1.151e-01  8.400e+01 1.311e-01
4.0e+01 4.5e+01  5.746e+01 9.980e-02  6.589e+01 1.142e-01
4.5e+01 5.0e+01  4.458e+01 8.605e-02  5.120e+01 9.821e-02
5.0e+01 5.5e+01  3.390e+01 6.937e-02  3.909e+01 7.948e-02
5.5e+01 6.0e+01  2.532e+01 6.207e-02  2.924e+01 7.123e-02

#Cu+Cu 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.729e+02 1.922e-01  1.950e+02 2.156e-01
5.0e+00 1.0e+01  1.425e+02 1.727e-01  1.610e+02 1.935e-01
1.0e+01 1.5e+01  1.160e+02 1.548e-01  1.314e+02 1.747e-01
1.5e+01 2.0e+01  9.441e+01 1.389e-01  1.072e+02 1.576e-01
2.0e+01 2.5e+01  7.659e+01 1.177e-01  8.723e+01 1.331e-01
2.5e+01 3.0e+01  6.187e+01 1.056e-01  7.065e+01 1.203e-01
3.0e+01 3.5e+01  4.968e+01 9.080e-02  5.679e+01 1.030e-01
3.5e+01 4.0e+01  3.959e+01 8.060e-02  4.543e+01 9.204e-02
4.0e+01 4.5e+01  3.150e+01 6.905e-02  3.612e+01 7.870e-02

#^{3}He+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.544e+01 5.539e-02  2.920e+01 6.345e-02
5.0e+00 1.0e+01  2.261e+01 5.527e-02  2.593e+01 6.330e-02
1.0e+01 2.0e+01  1.999e+01 3.476e-02  2.298e+01 3.986e-02
2.0e+01 3.0e+01  1.704e+01 3.466e-02  1.962e+01 3.981e-02
3.0e+01 4.0e+01  1.411e+01 3.042e-02  1.629e+01 3.509e-02
4.0e+01 5.0e+01  1.131e+01 3.014e-02  1.306e+01 3.479e-02
5.0e+01 6.0e+01  8.827e+00 2.516e-02  1.019e+01 2.890e-02

#d+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.794e+01 4.926e-02  2.066e+01 5.676e-02
5.0e+00 1.0e+01  1.576e+01 4.093e-02  1.813e+01 4.732e-02
1.0e+01 2.0e+01  1.397e+01 3.046e-02  1.606e+01 3.510e-02
2.0e+01 3.0e+01  1.203e+01 2.850e-02  1.384e+01 3.278e-02
3.0e+01 4.0e+01  1.010e+01 2.394e-02  1.167e+01 2.769e-02
4.0e+01 5.0e+01  8.343e+00 2.536e-02  9.643e+00 2.924e-02
5.0e+01 6.0e+01  6.822e+00 2.184e-02  7.878e+00 2.512e-02

#Cu+Cu 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  9.138e+01 1.037e-01  1.043e+02 1.214e-01
5.0e+00 1.0e+01  7.959e+01 1.032e-01  9.091e+01 1.201e-01
1.0e+01 1.5e+01  6.696e+01 9.455e-02  7.678e+01 1.099e-01
1.5e+01 2.0e+01  5.578e+01 8.762e-02  6.420e+01 1.024e-01
2.0e+01 2.5e+01  4.665e+01 7.896e-02  5.378e+01 9.238e-02
2.5e+01 3.0e+01  3.892e+01 7.123e-02  4.494e+01 8.441e-02
3.0e+01 3.5e+01  3.193e+01 6.019e-02  3.704e+01 7.103e-02
3.5e+01 4.0e+01  2.623e+01 6.160e-02  3.047e+01 7.328e-02

#Au+Au 130 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  5.221e+02 3.775e-01  5.807e+02 4.193e-01
5.0e+00 1.0e+01  4.234e+02 3.453e-01  4.725e+02 3.843e-01
1.0e+01 1.5e+01  3.437e+02 3.000e-01  3.846e+02 3.343e-01
1.5e+01 2.0e+01  2.782e+02 2.595e-01  3.122e+02 2.891e-01
2.0e+01 2.5e+01  2.246e+02 2.284e-01  2.527e+02 2.562e-01
2.5e+01 3.0e+01  1.808e+02 1.992e-01  2.039e+02 2.247e-01
3.0e+01 3.5e+01  1.438e+02 1.696e-01  1.628e+02 1.922e-01
3.5e+01 4.0e+01  1.129e+02 1.475e-01  1.282e+02 1.664e-01
4.0e+01 4.5e+01  8.797e+01 1.272e-01  1.002e+02 1.453e-01
4.5e+01 5.0e+01  6.783e+01 1.059e-01  7.750e+01 1.214e-01
5.0e+01 5.5e+01  5.070e+01 8.887e-02  5.805e+01 1.023e-01
5.5e+01 6.0e+01  3.747e+01 7.480e-02  4.301e+01 8.664e-02

#Au+Au 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.436e+02 2.384e-01  3.823e+02 2.669e-01
5.0e+00 1.0e+01  2.860e+02 2.386e-01  3.198e+02 2.663e-01
1.0e+01 1.5e+01  2.350e+02 2.056e-01  2.641e+02 2.321e-01
1.5e+01 2.0e+01  1.936e+02 1.822e-01  2.183e+02 2.069e-01
2.0e+01 2.5e+01  1.588e+02 1.595e-01  1.798e+02 1.822e-01
2.5e+01 3.0e+01  1.289e+02 1.421e-01  1.466e+02 1.623e-01
3.0e+01 3.5e+01  1.046e+02 1.274e-01  1.193e+02 1.473e-01
3.5e+01 4.0e+01  8.439e+01 1.109e-01  9.674e+01 1.289e-01
4.0e+01 4.5e+01  6.688e+01 9.719e-02  7.688e+01 1.131e-01
4.5e+01 5.0e+01  5.222e+01 8.447e-02  6.028e+01 9.915e-02
5.0e+01 5.5e+01  3.981e+01 6.993e-02  4.609e+01 8.269e-02
5.5e+01 6.0e+01  3.004e+01 6.321e-02  3.486e+01 7.470e-02

#Au+Au 39 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.893e+02 2.001e-01  3.302e+02 2.331e-01
5.0e+00 1.0e+01  2.429e+02 2.052e-01  2.785e+02 2.383e-01
1.0e+01 1.5e+01  2.007e+02 1.827e-01  2.316e+02 2.133e-01
1.5e+01 2.0e+01  1.664e+02 1.624e-01  1.927e+02 1.907e-01
2.0e+01 2.5e+01  1.372e+02 1.436e-01  1.599e+02 1.696e-01
2.5e+01 3.0e+01  1.129e+02 1.311e-01  1.324e+02 1.564e-01
3.0e+01 3.5e+01  9.250e+01 1.136e-01  1.088e+02 1.360e-01
3.5e+01 4.0e+01  7.433e+01 9.785e-02  8.787e+01 1.177e-01
4.0e+01 4.5e+01  5.944e+01 9.259e-02  7.066e+01 1.126e-01
4.5e+01 5.0e+01  4.735e+01 7.677e-02  5.658e+01 9.358e-02
5.0e+01 5.5e+01  3.677e+01 6.907e-02  4.410e+01 8.507e-02

#Au+Au 27 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.552e+02 1.862e-01  2.956e+02 2.190e-01
5.0e+00 1.0e+01  2.178e+02 2.070e-01  2.534e+02 2.418e-01
1.0e+01 1.5e+01  1.804e+02 1.762e-01  2.111e+02 2.070e-01
1.5e+01 2.0e+01  1.494e+02 1.643e-01  1.757e+02 1.943e-01
2.0e+01 2.5e+01  1.239e+02 1.431e-01  1.466e+02 1.709e-01
2.5e+01 3.0e+01  1.021e+02 1.305e-01  1.215e+02 1.577e-01
3.0e+01 3.5e+01  8.316e+01 1.088e-01  9.967e+01 1.321e-01
3.5e+01 4.0e+01  6.720e+01 1.017e-01  8.087e+01 1.245e-01
4.0e+01 4.5e+01  5.438e+01 9.092e-02  6.585e+01 1.121e-01
4.5e+01 5.0e+01  4.262e+01 7.343e-02

#Au+Au 19.6 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.408e+02 1.924e-01  2.779e+02 2.258e-01
5.0e+00 1.0e+01  2.086e+02 2.168e-01  2.418e+02 2.509e-01
1.0e+01 1.5e+01  1.747e+02 2.068e-01  2.038e+02 2.405e-01
1.5e+01 2.0e+01  1.446e+02 1.755e-01  1.699e+02 2.050e-01
2.0e+01 2.5e+01  1.193e+02 1.610e-01  1.411e+02 1.902e-01
2.5e+01 3.0e+01  9.757e+01 1.351e-01  1.162e+02 1.611e-01
3.0e+01 3.5e+01  8.011e+01 1.300e-01  9.604e+01 1.563e-01
3.5e+01 4.0e+01  6.618e+01 1.094e-01  7.962e+01 1.326e-01
4.0e+01 4.5e+01  5.232e+01 9.064e-02  6.345e+01 1.112e-01
4.5e+01 5.0e+01  4.064e+01 8.050e-02  4.965e+01 1.001e-01

#Au+Au 14.5 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.344e+02 2.235e-01  2.648e+02 2.521e-01
5.0e+00 1.0e+01  2.072e+02 2.503e-01  2.349e+02 2.777e-01
1.0e+01 1.5e+01  1.757e+02 2.436e-01  2.007e+02 2.715e-01
1.5e+01 2.0e+01  1.457e+02 2.261e-01  1.676e+02 2.531e-01
2.0e+01 2.5e+01  1.199e+02 1.890e-01  1.391e+02 2.144e-01
2.5e+01 3.0e+01  9.837e+01 1.716e-01  1.149e+02 1.971e-01
3.0e+01 3.5e+01  7.991e+01 1.424e-01  9.413e+01 1.653e-01
3.5e+01 4.0e+01  6.476e+01 1.338e-01  7.684e+01 1.575e-01
4.0e+01 4.5e+01  5.210e+01 1.098e-01  6.231e+01 1.306e-01
4.5e+01 5.0e+01  4.231e+01 1.113e-01  5.098e+01 1.336e-01

#Au+Au 7.7 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.981e+02 2.882e-01  2.055e+02 2.896e-01
5.0e+00 1.0e+01  1.770e+02 3.730e-01  1.844e+02 3.723e-01
1.0e+01 1.5e+01  1.578e+02 3.306e-01  1.653e+02 3.316e-01
1.5e+01 2.0e+01  1.341e+02 2.952e-01  1.416e+02 2.974e-01
2.0e+01 2.5e+01  1.135e+02 3.749e-01  1.208e+02 3.805e-01
2.5e+01 3.0e+01  9.937e+01 3.345e-01  1.064e+02 3.422e-01
3.0e+01 3.5e+01  8.437e+01 2.899e-01  9.100e+01 2.981e-01
3.5e+01 4.0e+01  7.037e+01 2.459e-01  7.649e+01 2.555e-01
4.0e+01 4.5e+01  5.752e+01 2.068e-01  6.324e+01 2.170e-01
4.5e+01 5.0e+01  4.496e+01 1.634e-01  4.992e+01 1.737e-01

==> anc/PYTHIA_DATA.dat <==
#U+U 193 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  7.897e+02 3.297e-01  8.240e+02 3.428e-01
5.0e+00 1.0e+01  6.319e+02 2.739e-01  6.608e+02 2.846e-01
1.0e+01 1.5e+01  5.137e+02 2.371e-01  5.384e+02 2.475e-01
1.5e+01 2.0e+01  4.195e+02 2.103e-01  4.403e+02 2.204e-01
2.0e+01 2.5e+01  3.417e+02 1.897e-01  3.594e+02 1.992e-01
2.5e+01 3.0e+01  2.768e+02 1.689e-01  2.918e+02 1.778e-01
3.0e+01 3.5e+01  2.219e+02 1.507e-01  2.344e+02 1.591e-01
3.5e+01 4.0e+01  1.758e+02 1.351e-01  1.862e+02 1.420e-01
4.0e+01 4.5e+01  1.374e+02 1.187e-01  1.459e+02 1.245e-01
4.5e+01 5.0e+01  1.049e+02 1.048e-01  1.118e+02 1.109e-01

#Au+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  6.460e+02 2.796e-01  6.747e+02 2.902e-01
5.0e+00 1.0e+01  5.198e+02 2.386e-01  5.442e+02 2.487e-01
1.0e+01 1.5e+01  4.245e+02 2.083e-01  4.452e+02 2.169e-01
1.5e+01 2.0e+01  3.471e+02 1.827e-01  3.647e+02 1.911e-01
2.0e+01 2.5e+01  2.826e+02 1.646e-01  2.975e+02 1.730e-01
2.5e+01 3.0e+01  2.290e+02 1.485e-01  2.415e+02 1.557e-01
3.0e+01 3.5e+01  1.840e+02 1.342e-01  1.947e+02 1.410e-01
3.5e+01 4.0e+01  1.464e+02 1.206e-01  1.552e+02 1.267e-01
4.0e+01 4.5e+01  1.149e+02 1.065e-01  1.222e+02 1.130e-01
4.5e+01 5.0e+01  8.821e+01 9.182e-02  9.409e+01 9.717e-02
5.0e+01 5.5e+01  6.654e+01 8.160e-02  7.122e+01 8.706e-02
5.5e+01 6.0e+01  4.930e+01 7.170e-02  5.301e+01 7.661e-02

#Cu+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.038e+02 1.475e-01  3.195e+02 1.564e-01
5.0e+00 1.0e+01  2.603e+02 1.432e-01  2.741e+02 1.503e-01
1.0e+01 1.5e+01  2.189e+02 1.351e-01  2.307e+02 1.417e-01
1.5e+01 2.0e+01  1.830e+02 1.239e-01  1.933e+02 1.306e-01
2.0e+01 2.5e+01  1.512e+02 1.116e-01  1.600e+02 1.175e-01
2.5e+01 3.0e+01  1.238e+02 1.028e-01  1.313e+02 1.082e-01
3.0e+01 3.5e+01  1.010e+02 9.416e-02  1.073e+02 9.995e-02
3.5e+01 4.0e+01  8.157e+01 8.575e-02  8.691e+01 9.126e-02
4.0e+01 4.5e+01  6.483e+01 7.616e-02  6.927e+01 8.118e-02
4.5e+01 5.0e+01  5.096e+01 6.928e-02  5.458e+01 7.392e-02
5.0e+01 5.5e+01  3.904e+01 5.811e-02  4.202e+01 6.227e-02
5.5e+01 6.0e+01  2.938e+01 5.283e-02  3.174e+01 5.663e-02

#Cu+Cu 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.782e+02 1.165e-01  1.878e+02 1.227e-01
5.0e+00 1.0e+01  1.469e+02 1.066e-01  1.551e+02 1.123e-01
1.0e+01 1.5e+01  1.216e+02 9.720e-02  1.286e+02 1.033e-01
1.5e+01 2.0e+01  1.006e+02 8.776e-02  1.066e+02 9.282e-02
2.0e+01 2.5e+01  8.289e+01 8.082e-02  8.819e+01 8.607e-02
2.5e+01 3.0e+01  6.811e+01 7.380e-02  7.253e+01 7.807e-02
3.0e+01 3.5e+01  5.590e+01 7.036e-02  5.964e+01 7.461e-02
3.5e+01 4.0e+01  4.568e+01 6.239e-02  4.888e+01 6.663e-02
4.0e+01 4.5e+01  3.668e+01 5.473e-02  3.936e+01 5.893e-02

#^{3}He+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.757e+01 4.031e-02  3.033e+01 4.575e-02
5.0e+00 1.0e+01  2.390e+01 3.804e-02  2.601e+01 4.223e-02
1.0e+01 2.0e+01  2.133e+01 2.571e-02  2.305e+01 2.827e-02
2.0e+01 3.0e+01  1.843e+01 2.265e-02  1.982e+01 2.468e-02
3.0e+01 4.0e+01  1.588e+01 2.626e-02  1.703e+01 2.831e-02
4.0e+01 5.0e+01  1.304e+01 2.094e-02  1.401e+01 2.254e-02
5.0e+01 6.0e+01  9.910e+00 2.115e-02  1.066e+01 2.268e-02

#d+Au 200 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.047e+01 3.491e-02  2.272e+01 4.013e-02
5.0e+00 1.0e+01  1.718e+01 2.912e-02  1.876e+01 3.263e-02
1.0e+01 2.0e+01  1.527e+01 2.335e-02  1.656e+01 2.589e-02
2.0e+01 3.0e+01  1.328e+01 1.846e-02  1.432e+01 2.024e-02
3.0e+01 4.0e+01  1.162e+01 2.262e-02  1.251e+01 2.458e-02
4.0e+01 5.0e+01  9.788e+00 1.701e-02  1.051e+01 1.843e-02
5.0e+01 6.0e+01  7.734e+00 1.827e-02  8.320e+00 1.969e-02

#Cu+Cu 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.422e+02 1.135e-01  1.515e+02 1.221e-01
5.0e+00 1.0e+01  1.212e+02 1.184e-01  1.293e+02 1.270e-01
1.0e+01 1.5e+01  1.013e+02 1.072e-01  1.081e+02 1.145e-01
1.5e+01 2.0e+01  8.366e+01 1.020e-01  8.945e+01 1.088e-01
2.0e+01 2.5e+01  6.956e+01 9.394e-02  7.447e+01 1.000e-01
2.5e+01 3.0e+01  5.801e+01 8.834e-02  6.222e+01 9.428e-02
3.0e+01 3.5e+01  4.770e+01 7.543e-02  5.131e+01 8.080e-02
3.5e+01 4.0e+01  3.883e+01 7.066e-02  4.178e+01 7.588e-02

#Au+Au 130 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  6.038e+02 2.727e-01  6.346e+02 2.866e-01
5.0e+00 1.0e+01  4.850e+02 2.378e-01  5.107e+02 2.501e-01
1.0e+01 1.5e+01  3.941e+02 2.076e-01  4.155e+02 2.187e-01
1.5e+01 2.0e+01  3.223e+02 1.877e-01  3.406e+02 1.983e-01
2.0e+01 2.5e+01  2.627e+02 1.674e-01  2.781e+02 1.763e-01
2.5e+01 3.0e+01  2.135e+02 1.527e-01  2.265e+02 1.608e-01
3.0e+01 3.5e+01  1.718e+02 1.355e-01  1.826e+02 1.434e-01
3.5e+01 4.0e+01  1.366e+02 1.216e-01  1.456e+02 1.293e-01
4.0e+01 4.5e+01  1.070e+02 1.073e-01  1.143e+02 1.142e-01
4.5e+01 5.0e+01  8.254e+01 9.622e-02  8.851e+01 1.026e-01
5.0e+01 5.5e+01  6.276e+01 8.404e-02  6.750e+01 8.954e-02
5.5e+01 6.0e+01  4.640e+01 7.097e-02  5.007e+01 7.614e-02

#Au+Au 62.4 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  5.325e+02 2.739e-01  5.620e+02 2.903e-01
5.0e+00 1.0e+01  4.309e+02 2.612e-01  4.552e+02 2.757e-01
1.0e+01 1.5e+01  3.489e+02 2.260e-01  3.691e+02 2.394e-01
1.5e+01 2.0e+01  2.854e+02 2.071e-01  3.024e+02 2.185e-01
2.0e+01 2.5e+01  2.330e+02 1.826e-01  2.473e+02 1.939e-01
2.5e+01 3.0e+01  1.885e+02 1.630e-01  2.005e+02 1.735e-01
3.0e+01 3.5e+01  1.517e+02 1.500e-01  1.616e+02 1.587e-01
3.5e+01 4.0e+01  1.211e+02 1.333e-01  1.291e+02 1.413e-01
4.0e+01 4.5e+01  9.598e+01 1.202e-01  1.026e+02 1.279e-01
4.5e+01 5.0e+01  7.436e+01 1.025e-01  7.982e+01 1.098e-01
5.0e+01 5.5e+01  5.665e+01 9.210e-02  6.099e+01 9.868e-02
5.5e+01 6.0e+01  4.234e+01 7.838e-02  4.575e+01 8.416e-02

#Au+Au 39 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  4.709e+02 2.698e-01  4.978e+02 2.872e-01
5.0e+00 1.0e+01  3.833e+02 2.700e-01  4.053e+02 2.854e-01
1.0e+01 1.5e+01  3.113e+02 2.450e-01  3.295e+02 2.599e-01
1.5e+01 2.0e+01  2.531e+02 2.072e-01  2.682e+02 2.198e-01
2.0e+01 2.5e+01  2.055e+02 1.905e-01  2.182e+02 2.024e-01
2.5e+01 3.0e+01  1.680e+02 1.747e-01  1.787e+02 1.861e-01
3.0e+01 3.5e+01  1.363e+02 1.531e-01  1.453e+02 1.635e-01
3.5e+01 4.0e+01  1.096e+02 1.363e-01  1.169e+02 1.454e-01
4.0e+01 4.5e+01  8.676e+01 1.201e-01  9.277e+01 1.286e-01
4.5e+01 5.0e+01  6.727e+01 1.062e-01  7.217e+01 1.135e-01
5.0e+01 5.5e+01  5.145e+01 9.239e-02  5.536e+01 9.962e-02

#Au+Au 27 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  4.052e+02 2.574e-01  4.269e+02 2.734e-01
5.0e+00 1.0e+01  3.362e+02 2.746e-01  3.544e+02 2.900e-01
1.0e+01 1.5e+01  2.729e+02 2.405e-01  2.880e+02 2.551e-01
1.5e+01 2.0e+01  2.229e+02 2.176e-01  2.354e+02 2.299e-01
2.0e+01 2.5e+01  1.826e+02 1.925e-01  1.932e+02 2.037e-01
2.5e+01 3.0e+01  1.482e+02 1.709e-01  1.572e+02 1.819e-01
3.0e+01 3.5e+01  1.199e+02 1.539e-01  1.273e+02 1.634e-01
3.5e+01 4.0e+01  9.664e+01 1.408e-01  1.028e+02 1.497e-01
4.0e+01 4.5e+01  7.874e+01 1.320e-01  8.400e+01 1.412e-01
4.5e+01 5.0e+01  6.289e+01 1.101e-01  6.289e+01 1.101e-01

#Au+Au 19.6 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  3.491e+02 2.442e-01  3.651e+02 2.587e-01
5.0e+00 1.0e+01  2.964e+02 2.847e-01  3.100e+02 2.992e-01
1.0e+01 1.5e+01  2.432e+02 2.425e-01  2.546e+02 2.544e-01
1.5e+01 2.0e+01  1.973e+02 2.235e-01  2.068e+02 2.342e-01
2.0e+01 2.5e+01  1.639e+02 2.051e-01  1.721e+02 2.154e-01
2.5e+01 3.0e+01  1.344e+02 1.722e-01  1.412e+02 1.814e-01
3.0e+01 3.5e+01  1.097e+02 1.606e-01  1.156e+02 1.694e-01
3.5e+01 4.0e+01  8.876e+01 1.335e-01  9.361e+01 1.406e-01
4.0e+01 4.5e+01  7.063e+01 1.268e-01  7.472e+01 1.344e-01
4.5e+01 5.0e+01  5.617e+01 1.051e-01  5.959e+01 1.118e-01

#Au+Au 14.5 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  2.972e+02 2.391e-01  3.063e+02 2.498e-01
5.0e+00 1.0e+01  2.569e+02 2.662e-01  2.648e+02 2.760e-01
1.0e+01 1.5e+01  2.167e+02 2.561e-01  2.235e+02 2.650e-01
1.5e+01 2.0e+01  1.758e+02 2.136e-01  1.815e+02 2.206e-01
2.0e+01 2.5e+01  1.415e+02 1.919e-01  1.462e+02 1.988e-01
2.5e+01 3.0e+01  1.168e+02 1.838e-01  1.208e+02 1.911e-01
3.0e+01 3.5e+01  9.653e+01 1.555e-01  1.001e+02 1.616e-01
3.5e+01 4.0e+01  7.706e+01 1.286e-01  7.997e+01 1.342e-01
4.0e+01 4.5e+01  6.209e+01 1.300e-01  6.466e+01 1.355e-01
4.5e+01 5.0e+01  5.027e+01 1.094e-01  5.247e+01 1.146e-01

#Au+Au 7.7 GeV
#Cent                dE_{T}/d\eta           dN/d\eta
0.0e+00 5.0e+00  1.988e+02 1.993e-01  1.895e+02 1.938e-01
5.0e+00 1.0e+01  1.779e+02 2.831e-01  1.693e+02 2.731e-01
1.0e+01 1.5e+01  1.559e+02 2.075e-01  1.484e+02 1.992e-01
1.5e+01 2.0e+01  1.355e+02 3.272e-01  1.288e+02 3.137e-01
2.0e+01 2.5e+01  1.165e+02 2.082e-01  1.109e+02 1.994e-01
2.5e+01 3.0e+01  9.236e+01 1.733e-01  8.807e+01 1.662e-01
3.0e+01 3.5e+01  7.525e+01 2.035e-01  7.181e+01 1.953e-01
3.5e+01 4.0e+01  6.432e+01 1.742e-01  6.141e+01 1.680e-01
4.0e+01 4.5e+01  5.401e+01 1.477e-01  5.154e+01 1.420e-01
4.5e+01 5.0e+01  4.411e+01 1.251e-01  4.221e+01 1.208e-01
